Trustless Audits without Revealing Data or Models

There is an increasing conflict between business incentives to hide models and data as trade secrets, and the societal need for algorithmic transparency. For example, a rightsholder wishing to know whether their copyrighted works have been used during training must convince the model provider to allow a third party to audit the model and data. Finding a mutually agreeable third party is difficult, and the associated costs often make this approach impractical. In this work, we show that it is possible to simultaneously allow model providers to keep their model weights (but not architecture) and data secret while allowing other parties to trustlessly audit model and data properties. We do this by designing a protocol called ZkAudit in which model providers publish cryptographic commitments of datasets and model weights, alongside a zero-knowledge proof (ZKP) certifying that published commitments are derived from training the model. Model providers can then respond to audit requests by privately computing any function F of the dataset (or model) and releasing the output of F alongside another ZKP certifying the correct execution of F. To enable ZkAudit, we develop new methods of computing ZKPs for SGD on modern neural nets for simple recommender systems and image classification models capable of high accuracies on ImageNet. Empirically, we show it is possible to provide trustless audits of DNNs, including copyright, censorship, and counterfactual audits with little to no loss in accuracy.

==> figures/acc-sf-movie.py <==
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

from common import *
set_params()

plt.rcParams['font.size'] = 6
plt.rcParams['axes.labelsize'] = 6
plt.rcParams['xtick.labelsize'] = 5
plt.rcParams['ytick.labelsize'] = 5


movie = [
        0.7647, # 13
        0.7731, # 12
        0.7948, # 11
        0.8173, # 10
]
sf_exp = [13, 12, 11, 10]

fig, ax = plt.subplots(
        figsize=(3.3 * 0.6, 3.3 * 0.3), ncols=1, nrows=1,
        sharex=False
)
fig.tight_layout()

df = pd.DataFrame(data={'Scale factor (exponent)': sf_exp, 'MSE': movie})
print(df)
# sns.lineplot(x='Scale factor (exponent)', y='MSE', data=df, ax=ax)
ax.plot(df['Scale factor (exponent)'].to_numpy(), df['MSE'].to_numpy(), marker='x')
ax.set_xticks([10, 11, 12, 13])
ax.set_xlabel('Scale factor (exponent)')
ax.set_ylabel('MSE')
# ax.set_title('movielens')

plt.savefig('pdfs/acc-sf-movie.pdf', bbox_inches='tight', pad_inches=0)


==> figures/acc-sf.py <==
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

from common import *
set_params()

flowers = [
        79.688, # 15
        79.558, # 13
        79.2,   # 11
        78.192, # 9
        75.508, # 7
        74.923, # 6
        72.288, # 5
        70.955, # 4
        69.117, # 3
        56.725, # 2
        6.863,  # 1
]
dermnet = [
        38.481, # 15
        33.983, # 13
        32.459, # 11
        29.485, # 9
        29.56,  # 7
        26.212, # 6
        27.461, # 5
        26.912, # 4
        24.588, # 3
        24.613, # 2
        22.014, # 1
]
cars = [
        49.807, # 15
        43.863, # 13
        43.378, # 11
        41.885, # 9
        36.314, # 7
        34.312, # 6
        35.058, # 5
        31.526, # 4
        28.927, # 3
        12.536, # 2
        1.99, # 1
]

sf_exp = [
        15, 13, 11, 9, 7, 6, 5, 4, 3, 2, 1
]


fig, axes = plt.subplots(
        figsize=(3.3 * 2, 3.3 * 0.45), ncols=3, nrows=1,
        sharex=False
)
fig.tight_layout()

df = pd.DataFrame(data={'Scale factor (exponent)': sf_exp, 'Accuracy': cars})
sns.lineplot(x='Scale factor (exponent)', y='Accuracy', data=df, ax=axes[0])
axes[0].plot(df['Scale factor (exponent)'], df['Accuracy'], marker='x')
axes[0].set_title('a) cars')

df = pd.DataFrame(data={'Scale factor (exponent)': sf_exp, 'Accuracy': dermnet})
sns.lineplot(x='Scale factor (exponent)', y='Accuracy', data=df, ax=axes[1])
axes[1].plot(df['Scale factor (exponent)'], df['Accuracy'], marker='x')
axes[1].set_title('b) dermnet')
axes[1].set_ylabel('')

df = pd.DataFrame(data={'Scale factor (exponent)': sf_exp, 'Accuracy': flowers})
sns.lineplot(x='Scale factor (exponent)', y='Accuracy', data=df, ax=axes[2])
axes[2].plot(df['Scale factor (exponent)'], df['Accuracy'], marker='x')
axes[2].set_title('c) flowers-102')
axes[2].set_ylabel('')

plt.savefig('pdfs/acc-sf.pdf', bbox_inches='tight', pad_inches=0)


==> figures/common.py <==
import seaborn as sns
import matplotlib.pyplot as plt


blaze = 'BlazeIt'
sn = 'BlazeIt++'

FGFA_TIME = 0.231
MASK_TIME = 0.336

def set_params():
    plt.rcParams['font.size'] = 8
    plt.rcParams['axes.titlesize'] = 9
    plt.rcParams['axes.labelsize'] = 7
    plt.rcParams['xtick.labelsize'] = 7
    plt.rcParams['ytick.labelsize'] = 7
    plt.rcParams['legend.fontsize'] = 6
    plt.rcParams['lines.markersize'] = 4
    plt.rcParams['hatch.linewidth'] = 0.05

    sns.set_style('ticks')
    sns.set_palette('PuBu', n_colors=3)



==> figures/fu-movie.py <==
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

from common import *
set_params()

plt.rcParams['font.size'] = 6
plt.rcParams['axes.labelsize'] = 6
plt.rcParams['xtick.labelsize'] = 5
plt.rcParams['ytick.labelsize'] = 5



def pareto(df):
    df_sorted = df.sort_values(['MSE', 'Cost ($)'], ascending=[True, False])

    pareto_frontier_points = []
    min_epochs = float('inf')

    for index, row in df_sorted.iterrows():
        if row['Cost ($)'] < min_epochs:
            pareto_frontier_points.append(row)
            min_epochs = row['Cost ($)']

    pareto_frontier_df = pd.DataFrame(pareto_frontier_points)
    return pareto_frontier_df


num_train = 1000000

movie = [
        # SF = 2^15
        (0.7766, 9 * num_train * 0.01709137001 / 32),
        (0.7852, 5 * num_train * 0.01709137001 / 32),
        # SF = 2^14
        (0.77, 9 * num_train * 0.008497031884 / 16),
        (0.7833, 5 * num_train * 0.008497031884 / 16),
        # SF = 2^13
        (0.7647, 9 * num_train * 0.003749007158 / 8),
        (0.7871, 5 * num_train * 0.003749007158 / 8),
        # SF = 2^12
        (0.7731, 9 * num_train * 0.00198067934 / 4),
        (0.7904, 5 * num_train * 0.00198067934 / 4),
        # SF = 2^11
        (0.7948, 9 * num_train * 0.001127089927 / 2),
        (0.816, 5 * num_train * 0.001127089927 / 2),
        # SF = 2^10
        (0.8173, 9 * num_train * 0.0007072795201),
        (0.8288, 5 * num_train * 0.0007072795201),
]


fig, ax = plt.subplots(
        figsize=(3.3 * 0.6, 3.3 * 0.3), ncols=1, nrows=1,
        sharex=False
)
fig.tight_layout()

df = pd.DataFrame(data=movie, columns=['MSE', 'Cost ($)'])
df = pareto(df)
print(df)
sns.lineplot(x='Cost ($)', y='MSE', data=df, ax=ax)
ax.plot(df['Cost ($)'], df['MSE'], marker='x')

ax.axhline(y=0.7647, linestyle='--')

# ax.set_title('movielens')

plt.savefig('pdfs/fu-movie.pdf', bbox_inches='tight', pad_inches=0)


==> figures/fu.py <==
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

from common import *
set_params()

def pareto(df):
    df_sorted = df.sort_values(['Accuracy', 'Cost ($)'], ascending=[False, False])

    pareto_frontier_points = []
    min_epochs = float('inf')

    for index, row in df_sorted.iterrows():
        if row['Cost ($)'] < min_epochs:
            pareto_frontier_points.append(row)
            min_epochs = row['Cost ($)']

    pareto_frontier_df = pd.DataFrame(pareto_frontier_points)
    return pareto_frontier_df



cars = [
        # SF = 2^15
        (49.807, 10 * 8144 * 0.4647086444 / 16),
        (47.27, 5 * 8144 * 0.4647086444 / 16),
        (35.58, 1 * 8144 * 0.4647086444 / 16),
        # SF = 2^13
        (43.863, 10 * 8144 * 0.1126110577 / 4),
        (43.465, 5 * 8144 * 0.1126110577 / 4),
        (34.436, 1 * 8144 * 0.1126110577 / 4),
        # SF = 2^11
        (43.378, 10 * 8144 * 0.02771721533),
        (42.097, 5 * 8144 * 0.02771721533),
        (33.105, 1 * 8144 * 0.02771721533),
]
dermnet = [
        # SF = 2^15
        (38.481, 5 * 15557 * 0.4647086444 / 16),
        (34.783, 1 * 15557 * 0.4647086444 / 16),
        # SF = 2^13
        (33.983, 5 * 15557 * 0.1126110577 / 4),
        (32.484, 1 * 15557 * 0.1126110577 / 4),
        # SF = 2^11,
        (32.459, 5 * 15557 * 0.02771721533),
        (31.134, 1 * 15557 * 0.02771721533),
]
flowers = [
        # SF = 2^15
        (79.688, 10 * 1020 * 0.4647086444 / 16),
        (78.468, 5 * 1020 * 0.4647086444 / 16),
        (70.548, 1 * 1020 * 0.4647086444 / 16),
        # SF = 2^13
        (79.558, 10 * 1020 * 0.1126110577 / 4),
        (78.858, 5 * 1020 * 0.1126110577 / 4),
        (71.036, 1 * 1020 * 0.1126110577 / 4),
        # SF = 2^11
        (79.2, 10 * 1020 * 0.02771721533),
        (78.972, 5 * 1020 * 0.02771721533),
        (70.955, 1 * 1020 * 0.02771721533)
]


fig, axes = plt.subplots(
        figsize=(3.3 * 2, 3.3 * 0.48), ncols=3, nrows=1,
        sharex=False
)
fig.tight_layout()

df = pd.DataFrame(data=cars, columns=['Accuracy', 'Cost ($)'])
df = pareto(df)
print(df)
sns.lineplot(x='Cost ($)', y='Accuracy', data=df, ax=axes[0], markers=True)
axes[0].plot(df['Cost ($)'], df['Accuracy'], marker='x')
axes[0].axhline(y=50.4, linestyle='--')
axes[0].set_ylim(31, 51)
axes[0].set_title('a) cars')

df = pd.DataFrame(data=dermnet, columns=['Accuracy', 'Cost ($)'])
df = pareto(df)
print(df)
sns.lineplot(x='Cost ($)', y='Accuracy', data=df, ax=axes[1])
axes[1].plot(df['Cost ($)'], df['Accuracy'], marker='x')
axes[1].axhline(y=39, linestyle='--')
axes[1].set_ylim(30.5, 39.5)
axes[1].set_title('b) dermnet')
axes[1].set_ylabel('')

df = pd.DataFrame(data=flowers, columns=['Accuracy', 'Cost ($)'])
df = pareto(df)
print(df)
sns.lineplot(x='Cost ($)', y='Accuracy', data=df, ax=axes[2])
axes[2].plot(df['Cost ($)'], df['Accuracy'], marker='x')

axes[2].axhline(y=80.4, linestyle='--')
axes[2].set_ylim(70, 81)

axes[2].set_title('c) flowers-102')
axes[2].set_ylabel('')



plt.savefig('pdfs/fu.pdf', bbox_inches='tight', pad_inches=0)


==> figures/max_base.py <==
import pandas as pd
import seaborn as sns
import matplotlib.pyplot as plt
import numpy as np

from common import *
set_params()


for dataset in ['flowers', 'xray', 'dermnet', 'cars']:
    df = pd.read_csv(f'./data/baselines/{dataset}-fc-conv.csv')
    df = df[df['momentums'] == '[0,0]']
    df = df.drop_duplicates(subset=['lrs', 'num_epochs'])
    print(df)

